Energy-based models for inverse imaging problems

In this chapter we provide a thorough overview of the use of energy-based models (EBMs) in the context of inverse imaging problems. EBMs are probability distributions modeled via Gibbs densities $p(x) \propto \exp{-E(x)}$ with an appropriate energy functional $E$. Within this chapter we present a rigorous theoretical introduction to Bayesian inverse problems that includes results on well-posedness and stability in the finite-dimensional and infinite-dimensional setting. Afterwards we discuss the use of EBMs for Bayesian inverse problems and explain the most relevant techniques for learning EBMs from data. As a crucial part of Bayesian inverse problems, we cover several popular algorithms for sampling from EBMs, namely the Metropolis-Hastings algorithm, Gibbs sampling, Langevin Monte Carlo, and Hamiltonian Monte Carlo. Moreover, we present numerical results for the resolution of several inverse imaging problems obtained by leveraging an EBM that allows for the explicit verification of those properties that are needed for valid energy-based modeling.

==> code/inference/psnrs.py <==
import numpy as np
from pathlib import Path

for problem in ["denoising", "fourier", "radon"]:
    print(problem, end=" ")
    for reco in ["ATy", "tv/xstar", "optim/xstar", "mmse/mean_20000"]:
        psnrs = []
        for image in ["101085","101087","102061","103070","105025","106024","108005","108070"]:
            psnr = np.loadtxt(Path(problem) / reco / image / "psnr.txt")
            psnrs.append(psnr)
        print(np.array(psnrs).mean(), np.array(psnrs).std(), end=" ")
    print()


==> figures/potentials-as-gmms/potentials.py <==
import torch as th
import numpy as np
import matplotlib.pyplot as plt

L = 125
eta = 1
sigma_0 = 2 * eta / (L - 1)
mus = th.linspace(-eta, eta, L, dtype=th.float64)
s = .3
x = th.linspace(-.9, .9, L, dtype=th.float64)
ws = th.exp((th.exp(-x**2/(2*s**2)) * (-s**2 + x**2))/s**4)
# ws = th.exp(-th.abs(th.linspace(-.9, .9, L, dtype=th.float64)))
ws /= th.sum(ws)

x = th.linspace(-.9, .9, 1000, dtype=th.float64)



def gmm(x, mus, sigma, ws):
    return th.sum(
        ws[None] * th.exp(-(x[:, None] - mus[None])**2 / (2 * sigma**2)) /
        np.sqrt(2 * np.pi * sigma**2),
        axis=1
    )



y = gmm(x, mus, sigma_0, ws)
# plt.figure()
# for mu, w in zip(mus, ws):
#     ys = gmm(x, np.array([mu]), sigma_0, np.array([w]))
#     ys[ys<1e-5] = np.nan
#     plt.plot(x, ys)
# plt.plot(x, y)
#
# plt.figure()
# for mu, w in zip(mus, ws):
#     ys = gmm(x, np.array([mu]), sigma_0, np.array([w]))
#     plt.plot(x, (-np.log(ys)).clip(0, 2))
# plt.plot(x, -np.log(y))

# plt.show()

def apgd(
    x_init: th.Tensor,
    f_nabla,
    callback=lambda x, i: None,
    max_iter: int = 100000,
    gamma=0,
):
    print(x_init)
    x = x_init.clone()
    x_old = x.clone()
    L = 1
    beta = 1 / np.sqrt(2)
    for i in range(max_iter):
        x_bar = x + beta * (x - x_old)
        x_old = x.clone()
        energy, grad = f_nabla(x_bar)
        for _ in range(200):
            x = x_bar - grad / L
            dx = x - x_bar
            bound = energy + (grad * dx).sum() + L * (dx * dx).sum() / 2
            if f_nabla(x)[0] < bound:
                break
            L = 2 * L
        else:
            break

        L /= 1.5
        callback(x, i)
    return x


def f_nabla(ws):
    ws.requires_grad = True
    ours = -th.log(gmm(x, mus, sigma_0, ws))
    # student t
    # alpha = 0.05
    # wanted = (alpha + 1) / 2 * th.log(1 + x**2/alpha)
    # abs
    # wanted = th.abs(x)
    # mexican hat
    s = .3
    wanted = (-(th.exp(-x**2/(2*s**2)) * (-s**2 + x**2))/s**4) * .1
    loss = ((ours - wanted) ** 2).sum()
    gw = th.autograd.grad(loss, ws)[0]
    ws.requires_grad = False
    return loss.detach(), gw.detach()


def callback(ws, i):
    print(f_nabla(ws)[0])

ws = apgd(ws, f_nabla, callback=callback, max_iter=10000)
components = []

x = th.linspace(-1, 1, 1000, dtype=th.float64)
plt.figure()
for mu, w in zip(mus, ws):
    components.append(gmm(x, mu, sigma_0, w).detach().numpy())
full = gmm(x, mus, sigma_0, ws).detach().numpy()
neglog = -np.log(full)

all = np.concatenate((x[None], np.array(components), full[None], neglog[None])).T
np.savetxt(f"mhat.csv", all, delimiter=",")

plt.figure()
for mu, w in zip(mus, ws):
    ys = gmm(x, mu, sigma_0, w)
    plt.plot(x.detach().numpy(), (-th.log(ys)).clip(0, 2).detach().numpy())

plt.plot(x.detach().numpy(), -np.log(y).detach().numpy())

plt.show()


==> figures/potentials-as-gmms/sketch.py <==
import numpy as np
import matplotlib.pyplot as plt


def onedgmm(x, mus, var):
    return np.exp(-(x[None, :] - mus[:, None])**2 /
                  (2 * var)).sum(0) / np.sqrt(2 * np.pi * var)


k1 = np.array([1., 0.])
k2 = np.array([1., 1.]) / np.sqrt(2)
# k2 = np.array([0., 1.])

mus = np.array([-2, 2])
sigma_0 = 1

x = np.linspace(-10, 10, 1000)
dx = x[1] - x[0]
xx, yy = np.meshgrid(x, x)

xy = np.c_[xx.ravel(), yy.ravel()]

g1 = onedgmm((xy * k1[None]).sum(1), mus, sigma_0**2).reshape(xx.shape)
g2 = onedgmm((xy * k2[None]).sum(1), mus, sigma_0**2).reshape(xx.shape)
t0 = g1 * g2
t0norm = t0 / (t0.sum())
# plt.figure()
# plt.contourf(xx, yy, t0norm)

g1 = onedgmm((xy * k1[None]).sum(1), mus, sigma_0**2 + 1).reshape(xx.shape)
g2 = onedgmm((xy * k2[None]).sum(1), mus, sigma_0**2 + 1).reshape(xx.shape)
t05_wrong = g1 * g2
plt.figure()
plt.contourf(xx, yy, t05_wrong / t05_wrong.sum())

precision = (k1[None] * k1[:, None] + k2[None] * k2[:, None]) / (sigma_0**2)
print(k1[None] * k1[:, None])
print(k2[None] * k2[:, None])
covariance = np.linalg.inv(precision)
print(precision)
print(covariance)
print(covariance + np.eye(2))
print(np.linalg.inv(covariance + np.eye(2)))
print(1/7* np.array([[4,1],[1,2]]))
means = np.stack([
    covariance @ (k1 * mus[0] + k2 * mus[0]) / sigma_0**2,
    covariance @ (k1 * mus[1] + k2 * mus[0]) / sigma_0**2,
    covariance @ (k1 * mus[0] + k2 * mus[1]) / sigma_0**2,
    covariance @ (k1 * mus[1] + k2 * mus[1]) / sigma_0**2,
])


def twodgmm(x, mus, cov):
    d = (x[:, None] - mus[None]) @ np.linalg.inv(cov)
    dist = ((x[:, None] - mus[None]) * d).sum(2)
    return np.exp(-dist / 2
                  ).sum(1) / np.sqrt(np.linalg.det(2 * np.pi * cov)) / 4


t0 = twodgmm(xy, means, np.linalg.inv(precision)).reshape(xx.shape)
# plt.figure()
# plt.contourf(xx, yy, t0)
print(t0.sum() * dx**2)

t05_right = twodgmm(xy, means, covariance + np.eye(2)).reshape(xx.shape)
plt.figure()
plt.contourf(xx, yy, t05_right / t05_right.sum())
plt.show()


==> figures/potentials-as-gmms/want.py <==
import numpy as np


prec_diff = np.array([
    [1, 0.1],
    [0.1, .5],
])
cov_diff = np.linalg.inv(prec_diff)
cov = cov_diff - np.eye(2)
prec = np.linalg.inv(cov)
print(prec)

